Addendum: Long-range multi-scalar models at three loops

We correct the computation of one Feynman diagram in the three-loop beta functions for the long-range quartic multi-scalar model, originally presented in (2020 J. Phys. A: Math. Theor. 53 445008) [arXiv:2007.04603]. The correction requires the use of a different method than in the original paper, and we give here full details about the method. We then report the updated numerics for critical exponents of the Ising model, vector model, cubic model and bifundamental model. Mathematica files for the numerical evaluation of the corrected diagram are provided in ancillary.

==> anc/sum_I4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63301,       1376]
NotebookOptionsPosition[     60629,       1326]
NotebookOutlinePosition[     61026,       1342]
CellTagsIndexPosition[     60983,       1339]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Numerical computation of I4 and alpha_I4", "Title",
 CellChangeTimes->{{3.937553675034899*^9, 3.9375536917194347`*^9}, {
  3.9378939075464973`*^9, 
  3.93789391411264*^9}},ExpressionUUID->"2d5eee93-0e4b-480f-8a38-\
d9f240e797f0"],

Cell["\<\
We compute here the sum obtained for K0 after using the Mellin-Barnes \
representation of the kite integral.
The summand we upload here corresponds to K0 of equation (3.4) of the paper \
without the prefactor in front of the integral in equation (3.8).  It was \
obtained by combining all the residues derived in section 3 and taking the \
coefficient of order O(1) in the epsilon expansion. 
The following code has two parts. The first part evaluates the terms of the \
sum up to a chosen upper bound. At the end the list of terms is saved on a \
.dat file. If you want to later compute more terms, you can then upload this \
list and add more terms to it. 
The second part of the code  evaluates the sum. You start by first loading \
the list of terms evaluated so far and then sum them up to your chosen upper \
bound. You can also compute the sum for lower upper bounds and plot the \
result to see how it converges. We multiply by a prefactor corresponding to \
the factors in 3.1, 3.7 and 3.8 in order to directly obtain the value of \
alpha_I4.
The code below is for an upper bound n_1+n_2=Nmax=500 and takes a few minutes \
to run. We have done the computation up to Nmax=10000 which takes about a day \
and gives a precision of 8 significant digits.\
\>", "Text",
 CellChangeTimes->{{3.937553700739024*^9, 3.937553779015431*^9}, {
   3.937553810287929*^9, 3.937553938414171*^9}, {3.937554257758706*^9, 
   3.937554307467685*^9}, {3.937554348937089*^9, 3.937554371699628*^9}, {
   3.937554444408119*^9, 3.937554487606163*^9}, {3.937554521001705*^9, 
   3.937554531011043*^9}, 3.937893444928519*^9, {3.937893515627942*^9, 
   3.937893564436302*^9}, {3.9378936080382433`*^9, 3.937893677061582*^9}, {
   3.937893815595577*^9, 3.937893869249556*^9}, {3.937893951561304*^9, 
   3.937893990660185*^9}, {3.937894361794325*^9, 3.937894398630649*^9}, {
   3.937894443880546*^9, 3.937894445276897*^9}, {3.937894882914512*^9, 
   3.937894911130106*^9}, {3.9378951934208803`*^9, 3.937895193993237*^9}, {
   3.938509571198193*^9, 
   3.938509574882799*^9}},ExpressionUUID->"2b8e372d-837f-4b49-98ee-\
8d81cd0d95d7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Change", " ", "this", " ", "if", " ", "you", " ", "want", " ", "to", " ", 
   "compute", " ", "the", " ", "sum", " ", "for", " ", "a", " ", "different", 
   " ", "d"}], "*)"}]], "Input",
 CellChangeTimes->{{3.937553958356492*^9, 
  3.9375539832949247`*^9}},ExpressionUUID->"c88df2e0-630b-4f4b-aeb8-\
21b32ab2e31a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dim", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.937553942956512*^9, 3.937553945705371*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"cdebeb65-d433-4d44-abe8-9a85c18091a6"],

Cell[CellGroupData[{

Cell["Evaluation of individual terms", "Section",
 CellChangeTimes->{{3.9375531700621758`*^9, 3.937553175070787*^9}, {
  3.937554015573607*^9, 
  3.937554017605979*^9}},ExpressionUUID->"a36a6da2-a6cc-4308-960a-\
ba8d99a3606e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Defines", " ", "little", " ", "\[Gamma]", " ", "functions", " ", "that", 
    " ", "are", " ", "certain", " ", "ratios", " ", "of", " ", "\[Gamma]", 
    " ", 
    RowBox[{"functions", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "=", "dim"}], ",", 
      RowBox[{"nMax", "=", "20000"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Gamma]1", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["d", "4"], "+", "n"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "n"}], "]"}]], "//", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"#", ",", "50"}], "]"}], "&"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nMax"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]2", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["d", "4"]}], "+", "n"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "n"}], "]"}]], "//", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"#", ",", "50"}], "]"}], "&"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nMax"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]3", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["d", "2"], "+", "n"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "n"}], "]"}]], "//", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"#", ",", "50"}], "]"}], "&"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nMax"}], "}"}]}], "]"}], "]"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.93002051272137*^9, 3.930020532467677*^9}, {
  3.930020869740324*^9, 3.9300208710039797`*^9}, {3.937553949155904*^9, 
  3.937553949765332*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4ff69a53-eb24-4aba-beac-d5b86d9c5a11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Imports", " ", "the", " ", 
    RowBox[{"summand", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"summand", "=", 
     RowBox[{"<<", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
        "\"\<summand.dat\>\""}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Replaces", " ", "n2", " ", "with", " ", "\[Sigma]"}], "=", 
     RowBox[{"n1", "+", 
      RowBox[{"n2", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"summand2", "[", 
      RowBox[{"\[Sigma]_", ",", "n1_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"summand", "/.", 
       RowBox[{"n2", "->", 
        RowBox[{"\[Sigma]", "-", "n1"}]}]}], "/.", 
      RowBox[{"d", "->", "dim"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Compiles", " ", "a", " ", "function", " ", "to", " ", "evaluate", " ", 
     "the", " ", "summand", " ", "for", " ", "given", " ", "values", " ", 
     "of", " ", "\[Sigma]", " ", "and", " ", 
     RowBox[{"n1", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"summand2Compiled", "=", 
     RowBox[{"Compile", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "n1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"summand2", "[", 
         RowBox[{"\[Sigma]", ",", "n1"}], "]"}], "//", "Evaluate"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Parallelization", "->", "True"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"RuntimeAttributes", "->", 
        RowBox[{"{", "Listable", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"CompilationOptions", "->", 
        RowBox[{"{", 
         RowBox[{"\"\<ExpressionOptimization\>\"", " ", "->", " ", "True"}], 
         "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.930020472765455*^9, 3.930020494124742*^9}, {
   3.930020565176943*^9, 3.930020568166938*^9}, 3.930020606909733*^9, {
   3.930020700454338*^9, 3.930020753578418*^9}, {3.937553954055551*^9, 
   3.937553954603167*^9}, {3.937894458385198*^9, 3.937894458758651*^9}, {
   3.937894633960367*^9, 3.937894634108036*^9}, {3.93789480229659*^9, 
   3.937894802523501*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"180bdca6-e3ed-4b77-b709-f63a53b4f3d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Run", " ", "this", " ", "line", " ", "if", " ", "you", " ", 
    RowBox[{"haven", "'"}], "t", " ", "evaluated", " ", "any", " ", "terms", 
    " ", "yet"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tab", "=", 
    RowBox[{"{", "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.937553439756668*^9, 3.937553453221311*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"c2a3328a-f2f2-47de-975a-9d39d0378b9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "you", " ", "have", " ", "already", " ", "evaluated", " ", 
     "some", " ", "terms"}], ",", " ", 
    RowBox[{
    "run", " ", "this", " ", "line", " ", "instead", " ", "to", " ", "import",
      " ", "them", " ", "and", " ", "evaluate", " ", "more", " ", "terms"}]}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tab", "=", 
    RowBox[{"<<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<summand_evaluated.dat\>\""}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9375532232902308`*^9, 3.937553226857298*^9}, {
  3.93755335055529*^9, 3.937553459546307*^9}, {3.937554129710252*^9, 
  3.937554132381824*^9}, {3.9378944652281523`*^9, 
  3.9378944655369463`*^9}},ExpressionUUID->"38860e0d-21c6-49f1-ab9e-\
42f538d7f8e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"start", "=", 
      RowBox[{"Length", "[", "tab", "]"}]}], ",", 
     RowBox[{"stop", "=", "500"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "Creates", " ", "a", " ", "table", " ", "for", " ", "the", " ", 
        "summand", " ", "evaluated", " ", "on", " ", "different", " ", 
        "values", " ", "of", " ", "n1", " ", "and", " ", "n2"}], ",", " ", 
       RowBox[{"up", " ", "to", " ", 
        RowBox[{"stop", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"tab", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"\[Sigma]", "<=", "40"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"summand2", "[", 
                  RowBox[{"\[Sigma]", ",", "#"}], "]"}], "&"}], "/@", 
                RowBox[{"Range", "[", 
                 RowBox[{"0", ",", "\[Sigma]"}], "]"}]}], ",", 
               RowBox[{"SetPrecision", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"summand2Compiled", "[", 
                    RowBox[{"\[Sigma]", ",", "#"}], "]"}], "&"}], "/@", 
                  RowBox[{"Range", "[", 
                   RowBox[{"0", ",", "\[Sigma]"}], "]"}]}], ",", "10"}], 
                "]"}]}], "]"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", "start", ",", "stop"}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"Row", "@", 
         RowBox[{"{", 
          RowBox[{
          "\"\< \!\(\*SubscriptBox[\(n\), \(1\)]\) + \
\!\(\*SubscriptBox[\(n\), \(2\)]\) = \>\"", ",", "\[Sigma]"}], "}"}]}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9300202925158043`*^9, 3.930020303423321*^9}, {
  3.930020776096985*^9, 3.930020805129753*^9}, {3.930020839068759*^9, 
  3.930020848924141*^9}, {3.937553389903616*^9, 3.937553391189659*^9}, {
  3.937553506963687*^9, 3.937553507387852*^9}, {3.9375540520170527`*^9, 
  3.937554052159911*^9}, {3.937554120895765*^9, 3.937554121323969*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"32e06756-f318-4438-93ef-7d7124b72873"],

Cell[BoxData["199.311507`"], "Output",
 CellChangeTimes->{3.937895454748396*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"ea1a72e4-6d3a-423a-8ea6-cef601812ac2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Exports", " ", "the", " ", "table", " ", "of", " ", 
    RowBox[{"values", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tab", ">>", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<summand_evaluated.dat\>\""}], ")"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.930020814099052*^9, 3.93002082286357*^9}, 
   3.9300208866659803`*^9, {3.937553262372735*^9, 3.937553267761691*^9}, {
   3.937894477043002*^9, 3.937894477351199*^9}, {3.9378953037771263`*^9, 
   3.937895304135208*^9}},ExpressionUUID->"379d009a-03ad-494c-a85b-\
6640cb213ead"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation of the sum", "Section",
 CellChangeTimes->{{3.9375532737341843`*^9, 
  3.937553277955833*^9}},ExpressionUUID->"0a9c7d76-684a-4c26-bdc1-\
f36de211bc7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "Imports", " ", "the", " ", "list", " ", "of", " ", "terms", " ", 
       "evaluated", " ", "so", " ", 
       RowBox[{"far", ".", " ", "The"}], " ", "table", " ", "is", " ", 
       "formatted", " ", "such", " ", "that", " ", 
       RowBox[{"tab", "[", 
        RowBox[{"[", 
         RowBox[{"x", ",", "y"}], "]"}], "]"}], " ", "is", " ", "the", " ", 
       "summand", " ", "for", " ", "n1"}], "+", "n2"}], "=", 
     RowBox[{"x", "-", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "n1"}], "=", 
     RowBox[{"y", "-", 
      RowBox[{
      "1.", " ", "Run", " ", "this", " ", "if", " ", "you", " ", "have", " ", 
       "already", " ", "evaluated", " ", "terms", " ", "and", " ", "do", " ", 
       "not", " ", "want", " ", "to", " ", "re"}], "-", 
      RowBox[{"run", " ", "the", " ", "first", " ", "section"}]}]}]}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tab", "=", 
     RowBox[{"<<", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
        "\"\<summand_evaluated.dat\>\""}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "How", " ", "many", " ", "terms", " ", "evaluated", " ", "so", " ", 
     RowBox[{"far", ":"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.930020013734713*^9, 3.930020064820658*^9}, {
  3.93002026431595*^9, 3.930020264473001*^9}, {3.9300203933106527`*^9, 
  3.930020450082464*^9}, {3.937553287620152*^9, 3.937553339009018*^9}, {
  3.937553528268333*^9, 3.937553529321436*^9}, {3.9375541647132177`*^9, 
  3.937554165016472*^9}, {3.937894485999745*^9, 
  3.9378944863357677`*^9}},ExpressionUUID->"e0ed5693-0b04-4a02-a3aa-\
75e0b84c3d03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nMax", "=", 
  RowBox[{
   RowBox[{"Length", "[", "tab", "]"}], "-", "1"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"bb736846-3d43-47fe-9bcf-13ed25d79144"],

Cell[BoxData["500"], "Output",
 CellChangeTimes->{3.937554021022501*^9, 3.937554108244466*^9, 
  3.937554411414088*^9, 3.9379009698538733`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0154b439-9fe6-4cc9-812e-c8ad4bcf233a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pref", "[", "d_", "]"}], ":=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"d", "/", "2"}], "]"}], "^", "2"}], "/", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"d", "/", "4"}], "]"}], "^", "4"}]}]}], ",", "15"}], 
     "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Numerical", " ", "prefactor", " ", "in", " ", "front", " ", "of", " ", 
     "the", " ", 
     RowBox[{"summand", ":", " ", 
      RowBox[{
      "prefactor", " ", "in", " ", "front", " ", "of", " ", "the", " ", 
       "integral", " ", "in", " ", "3.8"}]}]}], ",", " ", 
    RowBox[{
    "prefactor", " ", "in", " ", "front", " ", "of", " ", "K0", " ", "in", 
     " ", "3.7", " ", "and", " ", "prefactor", " ", "in", " ", "front", " ", 
     "of", " ", "I4", " ", "in", " ", "3.1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.930040393179909*^9, 3.930040431679798*^9}, {
  3.930040518953629*^9, 3.930040519495653*^9}, {3.937553543126546*^9, 
  3.9375535549257917`*^9}, {3.937893682287397*^9, 3.937893692974853*^9}, {
  3.9378939973732452`*^9, 3.937894031771845*^9}, {3.937894408205689*^9, 
  3.937894449253457*^9}, {3.9378948661139717`*^9, 3.937894871167059*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9e6c61d8-0d19-44c1-9425-6987aa58b5f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Evaluates", " ", "the", " ", "sums", " ", "with", " ", "n1"}], 
     "+", 
     RowBox[{"n2", " ", "up", " ", "to", " ", "m"}]}], ",", " ", 
    RowBox[{"for", " ", "each", " ", 
     RowBox[{"m", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sumTo", "[", "0", "]"}], "=", 
     RowBox[{"Total", "[", 
      RowBox[{"tab", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"sumTo", "[", "m", "]"}], "=", 
        RowBox[{
         RowBox[{"sumTo", "[", 
          RowBox[{"m", "-", "1"}], "]"}], "+", 
         RowBox[{"Total", "[", 
          RowBox[{"tab", "[", 
           RowBox[{"[", 
            RowBox[{"m", "+", "1"}], "]"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "nMax"}], "}"}]}], "]"}], ",", "m"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "sum", " ", "for", " ", "two", " ", "different", " ", 
     "values", " ", "of", " ", "the", " ", "upper", " ", 
     RowBox[{"limit", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pref", "[", "dim", "]"}], 
    RowBox[{"sumTo", "[", "nMax", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pref", "[", "dim", "]"}], 
    RowBox[{"sumTo", "[", 
     RowBox[{"nMax", "-", "100"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.930020096288188*^9, 3.930020097920072*^9}, {
   3.9300201460956917`*^9, 3.930020185805251*^9}, {3.930020218910388*^9, 
   3.930020257631158*^9}, {3.930020356192426*^9, 3.930020388837479*^9}, {
   3.930040421355073*^9, 3.930040442007718*^9}, 3.930113149225212*^9, 
   3.937553564847522*^9, {3.937553998205204*^9, 3.937554004060129*^9}, {
   3.937554418492014*^9, 3.937554419814097*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"35e3e34e-eca7-46c4-b57b-36aa720ef0bf"],

Cell[BoxData["30.10255321812167390471494863747463899175`12.747535506303352"], \
"Output",
 CellChangeTimes->{{3.930020230769601*^9, 3.930020262774945*^9}, 
   3.930020307149941*^9, 3.930020901719049*^9, 3.930040446055757*^9, 
   3.930040523561952*^9, 3.930113484702364*^9, 3.937554026921005*^9, 
   3.937554113914722*^9, 3.937554420364388*^9, 3.93790097485343*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"c26e6ea5-ffb4-4b4c-a734-a869047ddf55"],

Cell[BoxData["30.10252160601100831319627849819540976528`12.756489553378046"], \
"Output",
 CellChangeTimes->{{3.930020230769601*^9, 3.930020262774945*^9}, 
   3.930020307149941*^9, 3.930020901719049*^9, 3.930040446055757*^9, 
   3.930040523561952*^9, 3.930113484702364*^9, 3.937554026921005*^9, 
   3.937554113914722*^9, 3.937554420364388*^9, 3.937900974853957*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"5f771e49-8636-459f-9e63-29830a7f8ba6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Table", " ", "of", " ", "values", " ", "of", " ", "the", " ", "sum"}], 
    ",", " ", 
    RowBox[{"for", " ", "different", " ", "upper", " ", 
     RowBox[{"limits", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sumTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"sumTo", "[", "m", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "nMax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Fits", " ", "to", " ", "last", " ", "100", " ", 
     RowBox[{"values", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"sumFit", "=", 
    RowBox[{"FindFit", "[", 
     RowBox[{
      RowBox[{"sumTab", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"-", "100"}], ";;"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"c0", "-", 
        FractionBox["c1", "m"], "-", 
        FractionBox["c2", 
         SuperscriptBox["m", "2"]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c0", ",", "c1", ",", "c2"}], "}"}], ",", "m"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Plots", " ", "the", " ", "sum", " ", "and", " ", "the", " ", 
     RowBox[{"fit", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"sumTab", ",", 
       RowBox[{"PlotStyle", "->", "Black"}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"c0", "-", 
         FractionBox["c1", "m"], "-", 
         FractionBox["c2", 
          SuperscriptBox["m", "2"]]}], "/.", "sumFit"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"Length", "@", "tab"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Orange", ",", "Dashed"}], "}"}], "}"}]}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.930020111978891*^9, {3.930020198688836*^9, 3.9300202132462473`*^9}, {
   3.9300202724013042`*^9, 3.930020272706139*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e79ac302-7020-4cf0-b8bc-e052070d4566"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "c0", "\[Rule]", 
    "43.21351803985430137799994554370641708425`12.749970718750268"}], ",", 
   RowBox[{
   "c1", "\[Rule]", 
    "0.01569295730714697010099761599987830082`12.749970718750268"}], ",", 
   RowBox[{
   "c2", "\[Rule]", 
    "16.68480529914674869619910760515856466361`12.749970718750268"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.930020135377671*^9, {3.930020195978114*^9, 3.930020213432682*^9}, 
   3.930020307165132*^9, 3.9300209017501693`*^9, 3.930040465616267*^9, 
   3.9301138217518997`*^9, 3.93755403100348*^9, 3.937554424025261*^9, 
   3.937900977446701*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"1601812c-83c0-4270-a811-060bd6129301"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJxF1nlczfkex/FDUpORQ4hoHIQMY7LLhHdlK8lpUUnLr30/nX3rnOOIYYSR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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Line[CompressedData["
1:eJxF1nlczfkex/FDUpORQ4hoHIQMY7LLhHdlK8lpUUnLr30/nX3rnOOIYYSR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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 500.}, {43.20822546932593, 
               43.21341991177582}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 43.20822546932593}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 500.}, {43.20822546932593, 
              43.21341991177582}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 43.20822546932593}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJxF1nlczfkex/FDUpORQ4hoHIQMY7LLhHdlK8lpUUnLr30/nX3rnOOIYYSR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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 500.}, {43.20822546932593, 43.21341991177582}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 43.20822546932593}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLinePlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0.5, 0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd1Hk0FNwbB3ChZVK2CGVEU5IlJUQMD0IYjDGWwQxmRiXKYGRt5s3WJkp+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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0], 
               Dashing[{Small, Small}]], 
              Line[CompressedData["
1:eJwd1Hk0FNwbB3ChZVK2CGVEU5IlJUQMD0IYjDGWwQxmRiXKYGRt5s3WJkp+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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{1, 501}, {43.2078968932821, 43.21342024351983}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 43.2078968932822}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0], 
               Dashing[{Small, Small}]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{1, 501}, {43.2078968932821, 43.21342024351983}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 43.2078968932822}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0.5, 0], 
              Dashing[{Small, Small}]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwd1Hk0FNwbB3ChZVK2CGVEU5IlJUQMD0IYjDGWwQxmRiXKYGRt5s3WJkp+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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{1, 501}, {43.2078968932821, 43.21342024351983}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 43.2078968932822}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0], 
           Dashing[{Small, Small}]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 43.20822546932593},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 500.}, {43.20822546932593, 43.21341991177582}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.930020135377671*^9, {3.930020195978114*^9, 3.930020213432682*^9}, 
   3.930020307165132*^9, 3.9300209017501693`*^9, 3.930040465616267*^9, 
   3.9301138217518997`*^9, 3.93755403100348*^9, 3.937554424025261*^9, 
   3.937900977694771*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a04451cd-7ee2-4c0d-83be-4384df0ae95d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1228, 776},
WindowMargins->{{Automatic, 1}, {Automatic, 16}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4a43ffae-5deb-400b-aede-2c311fbab870"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 235, 4, 98, "Title",ExpressionUUID->"2d5eee93-0e4b-480f-8a38-d9f240e797f0"],
Cell[818, 28, 2119, 33, 242, "Text",ExpressionUUID->"2b8e372d-837f-4b49-98ee-8d81cd0d95d7"],
Cell[2940, 63, 358, 8, 30, "Input",ExpressionUUID->"c88df2e0-630b-4f4b-aeb8-21b32ab2e31a"],
Cell[3301, 73, 213, 4, 30, "Input",ExpressionUUID->"cdebeb65-d433-4d44-abe8-9a85c18091a6"],
Cell[CellGroupData[{
Cell[3539, 81, 226, 4, 67, "Section",ExpressionUUID->"a36a6da2-a6cc-4308-960a-ba8d99a3606e"],
Cell[3768, 87, 2811, 76, 248, "Input",ExpressionUUID->"4ff69a53-eb24-4aba-beac-d5b86d9c5a11"],
Cell[6582, 165, 2405, 57, 220, "Input",ExpressionUUID->"180bdca6-e3ed-4b77-b709-f63a53b4f3d5"],
Cell[8990, 224, 470, 10, 52, "Input",ExpressionUUID->"c2a3328a-f2f2-47de-975a-9d39d0378b9b"],
Cell[9463, 236, 877, 22, 52, "Input",ExpressionUUID->"38860e0d-21c6-49f1-ab9e-42f538d7f8e1"],
Cell[CellGroupData[{
Cell[10365, 262, 2585, 60, 136, "Input",ExpressionUUID->"32e06756-f318-4438-93ef-7d7124b72873"],
Cell[12953, 324, 158, 2, 34, "Output",ExpressionUUID->"ea1a72e4-6d3a-423a-8ea6-cef601812ac2"]
}, Open  ]],
Cell[13126, 329, 662, 15, 52, "Input",ExpressionUUID->"379d009a-03ad-494c-a85b-6640cb213ead"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13825, 349, 168, 3, 67, "Section",ExpressionUUID->"0a9c7d76-684a-4c26-bdc1-f36de211bc7b"],
Cell[13996, 354, 1810, 44, 94, "Input",ExpressionUUID->"e0ed5693-0b04-4a02-a3aa-75e0b84c3d03"],
Cell[CellGroupData[{
Cell[15831, 402, 189, 4, 30, "Input",ExpressionUUID->"bb736846-3d43-47fe-9bcf-13ed25d79144"],
Cell[16023, 408, 221, 3, 34, "Output",ExpressionUUID->"0154b439-9fe6-4cc9-812e-c8ad4bcf233a"]
}, Open  ]],
Cell[16259, 414, 1414, 34, 52, "Input",ExpressionUUID->"9e6c61d8-0d19-44c1-9425-6987aa58b5f3"],
Cell[CellGroupData[{
Cell[17698, 452, 2037, 52, 136, "Input",ExpressionUUID->"35e3e34e-eca7-46c4-b57b-36aa720ef0bf"],
Cell[19738, 506, 443, 6, 34, "Output",ExpressionUUID->"c26e6ea5-ffb4-4b4c-a734-a869047ddf55"],
Cell[20184, 514, 444, 6, 34, "Output",ExpressionUUID->"5f771e49-8636-459f-9e63-29830a7f8ba6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20665, 525, 2294, 64, 175, "Input",ExpressionUUID->"e79ac302-7020-4cf0-b8bc-e052070d4566"],
Cell[22962, 591, 721, 18, 34, "Output",ExpressionUUID->"1601812c-83c0-4270-a811-060bd6129301"],
Cell[23686, 611, 36903, 710, 228, "Output",ExpressionUUID->"a04451cd-7ee2-4c0d-83be-4384df0ae95d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/summand.dat <==
((1 + n1)*(1 + n2)*(3*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n1]^2 + 
    PolyGamma[0, d/4 + n1]^3 + 44*Pi^2*PolyGamma[0, 1 + n2] + 
    24*PolyGamma[0, 1 + n1]^2*PolyGamma[0, 1 + n2] + 
    3*PolyGamma[0, 1 - d/4 + n1]^2*(PolyGamma[0, d/4 + n1] + 
      2*PolyGamma[0, 1 + n2]) + 6*PolyGamma[0, 1 + n1]*
     (2*PolyGamma[0, 1 - d/4 + n1]*(PolyGamma[0, d/4 + n1] + 
        2*PolyGamma[0, 1 + n2]) + PolyGamma[0, d/4 + n1]*
       (PolyGamma[0, d/4 + n1] + 4*PolyGamma[0, 1 + n2])))*Sin[(d*Pi)/4]^2*
   \[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
   \[Gamma]2[1 + n2])/(48*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*PolyGamma[0, 1 - d/4 + n2]*(PolyGamma[0, d/4 + n1]^2 + 
    36*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] + 
    36*PolyGamma[0, 1 + n2]^2 + PolyGamma[0, 1 - d/4 + n1]*
     (2*PolyGamma[0, d/4 + n1] + 36*PolyGamma[0, 1 + n2] - 
      7*PolyGamma[0, 1 - d/4 + n2]) - 7*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] - 12*PolyGamma[0, 1 + n2]*
     PolyGamma[0, 1 - d/4 + n2] + 2*PolyGamma[0, 1 + n1]*
     (6*PolyGamma[0, d/4 + n1] - 28*PolyGamma[0, 1 + n2] + 
      9*PolyGamma[0, 1 - d/4 + n2]))*Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(3*PolyGamma[0, 1 - d/4 + n1]^2*
     PolyGamma[0, 1 - d/4 + n2] + 12*PolyGamma[0, 1 - d/4 + n1]*
     (PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] - 
      7*PolyGamma[0, 1 + n2]^2 + PolyGamma[0, 1 + n1]*
       PolyGamma[0, 1 - d/4 + n2]) + 
    2*(3*PolyGamma[0, d/4 + n1]^2*PolyGamma[0, 1 + n2] + 
      108*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n2]^2 - 
      28*PolyGamma[0, 1 + n2]^3 - 5*Pi^2*PolyGamma[0, 1 - d/4 + n2] + 
      6*PolyGamma[0, 1 + n1]^2*PolyGamma[0, 1 - d/4 + n2] - 
      6*PolyGamma[0, d/4 + n1]*(7*PolyGamma[0, 1 + n2]^2 + 
        2*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 - d/4 + n2])))*Sin[(d*Pi)/4]^2*
   \[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
   \[Gamma]2[1 + n2])/(48*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(-9*PolyGamma[0, 1 - d/4 + n2]^3 + 
    (10*Pi^2 - 12*PolyGamma[0, 1 + n1]^2 - 3*PolyGamma[0, 1 - d/4 + n1]^2 - 
      6*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n1] - 
      3*PolyGamma[0, d/4 + n1]^2 - 12*PolyGamma[0, 1 + n1]*
       (PolyGamma[0, 1 - d/4 + n1] + PolyGamma[0, d/4 + n1]))*
     PolyGamma[0, d/4 + n2] + 6*PolyGamma[0, 1 + n2]*
     (PolyGamma[0, 1 - d/4 + n2]^2 + 2*(14*PolyGamma[0, 1 + n1] - 
        9*PolyGamma[0, 1 - d/4 + n1])*PolyGamma[0, d/4 + n2]))*
   Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*
   \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/(48*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*PolyGamma[0, d/4 + n2]*(36*PolyGamma[0, 1 + n2]^2 + 
    36*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 - d/4 + n2] - 
    14*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 - d/4 + n2] - 
    28*PolyGamma[0, 1 + n2]*PolyGamma[0, 1 - d/4 + n2] + 
    9*PolyGamma[0, 1 - d/4 + n2]^2 + 18*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n2] - 7*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n2] + PolyGamma[0, d/4 + n1]*
     (36*PolyGamma[0, 1 + n2] - 7*(2*PolyGamma[0, 1 - d/4 + n2] + 
        PolyGamma[0, d/4 + n2])))*Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(-9*PolyGamma[0, d/4 + n2]^3 - 
    4*Pi^2*PolyGamma[0, 1 + n1 + n2] + 24*PolyGamma[0, 1 + n1]^2*
     PolyGamma[0, 1 + n1 + n2] + 24*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n1 + n2] + 
    6*PolyGamma[0, 1 - d/4 + n1]^2*PolyGamma[0, 1 + n1 + n2] + 
    24*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 + n1 + n2] + 12*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n1 + n2] + 
    6*PolyGamma[0, d/4 + n1]^2*PolyGamma[0, 1 + n1 + n2] + 
    24*PolyGamma[0, 1 + n2]^2*PolyGamma[0, 1 + n1 + n2] - 
    3*PolyGamma[0, 1 - d/4 + n2]*(9*PolyGamma[0, d/4 + n2]^2 + 
      4*(-10*PolyGamma[0, 1 + n1] + 3*(PolyGamma[0, 1 - d/4 + n1] + 
          PolyGamma[0, d/4 + n1]))*PolyGamma[0, 1 + n1 + n2]) + 
    6*PolyGamma[0, 1 + n2]*(7*PolyGamma[0, d/4 + n2]^2 + 
      4*(-6*PolyGamma[0, 1 + n1] + 5*(PolyGamma[0, 1 - d/4 + n1] + 
          PolyGamma[0, d/4 + n1]))*PolyGamma[0, 1 + n1 + n2]))*
   Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*
   \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/(48*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, 1 - d/4 + n1]^2 + 
    PolyGamma[0, d/4 + n1]^2 - 12*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 + n2] + 4*PolyGamma[0, 1 + n2]^2 + 
    2*PolyGamma[0, 1 - d/4 + n1]*(PolyGamma[0, d/4 + n1] - 
      6*PolyGamma[0, 1 + n2] + 2*PolyGamma[0, 1 - d/4 + n2]) - 
    4*PolyGamma[0, 1 + n1]*(PolyGamma[0, 1 - d/4 + n1] - 
      PolyGamma[0, d/4 + n1] - 10*PolyGamma[0, 1 + n2] + 
      3*PolyGamma[0, 1 - d/4 + n2]))*PolyGamma[0, d/4 + n1 + n2]*
   Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*
   \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/(4*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(4*PolyGamma[0, 1 + n2]*PolyGamma[0, 1 - d/4 + n2] + 
    PolyGamma[0, 1 - d/4 + n2]^2 - 12*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n2] + 4*PolyGamma[0, 1 + n2]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/4 + n2] + 
    PolyGamma[0, d/4 + n2]^2 + 10*PolyGamma[0, d/4 + n1]*
     (PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2]) + 
    2*PolyGamma[0, 1 - d/4 + n1]*(3*PolyGamma[0, 1 - d/4 + n2] + 
      5*PolyGamma[0, d/4 + n2]) + 8*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 + n1 + n2])*PolyGamma[0, d/4 + n1 + n2]*Sin[(d*Pi)/4]^2*
   \[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
   \[Gamma]2[1 + n2])/(4*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(3*PolyGamma[0, 1 - d/4 + n2]^2*
     PolyGamma[0, 1 + n1 + n2] + 60*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n2]*PolyGamma[0, 1 + n1 + n2] - 
    18*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, 1 + n1 + n2] - 18*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, d/4 + n2]*PolyGamma[0, 1 + n1 + n2] + 
    3*PolyGamma[0, d/4 + n2]^2*PolyGamma[0, 1 + n1 + n2] + 
    12*PolyGamma[0, 1 + n2]*(PolyGamma[0, 1 - d/4 + n2] + 
      PolyGamma[0, d/4 + n2] - 3*PolyGamma[0, 1 + n1 + n2])*
     PolyGamma[0, 1 + n1 + n2] - 36*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 + n1 + n2]^2 + 6*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 + n1 + n2]^2 + 6*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 + n1 + n2]^2 + 6*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, 1 + n1 + n2]^2 - 4*PolyGamma[0, 1 + n1 + n2]^3 + 
    6*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, 1 + n1 + n2]*
     (PolyGamma[0, d/4 + n2] + PolyGamma[0, 1 + n1 + n2]) + 
    28*Pi^2*PolyGamma[0, d/4 + n1 + n2] + 24*PolyGamma[0, 1 + n1]^2*
     PolyGamma[0, d/4 + n1 + n2] + 48*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n1 + n2])*Sin[(d*Pi)/4]^2*
   \[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
   \[Gamma]2[1 + n2])/(24*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, 1 - d/4 + n1]^2 + 
    PolyGamma[0, d/4 + n1]^2 + 20*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 + n2] + 4*PolyGamma[0, 1 + n2]^2 - 
    6*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 - d/4 + n2] + 
    4*PolyGamma[0, 1 + n2]*PolyGamma[0, 1 - d/4 + n2] + 
    PolyGamma[0, 1 - d/4 + n2]^2 - 6*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, d/4 + n2] + 4*PolyGamma[0, 1 + n2]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/4 + n2] + 
    PolyGamma[0, d/4 + n2]^2 + 2*PolyGamma[0, 1 - d/4 + n1]*
     (PolyGamma[0, d/4 + n1] + 10*PolyGamma[0, 1 + n2] - 
      3*(PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2])) + 
    4*PolyGamma[0, 1 + n1]*(PolyGamma[0, d/4 + n1] - 6*PolyGamma[0, 1 + n2] + 
      5*PolyGamma[0, 1 - d/4 + n2] + 5*PolyGamma[0, d/4 + n2] - 
      6*PolyGamma[0, 1 + n1 + n2]))*PolyGamma[0, d/2 + n1 + n2]*
   Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*
   \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/(8*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*PolyGamma[0, d/2 + n1 + n2]*
   (-12*PolyGamma[0, 1 + n2]*PolyGamma[0, 1 + n1 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, 1 + n1 + n2] + 
    2*PolyGamma[0, d/4 + n2]*PolyGamma[0, 1 + n1 + n2] - 
    2*PolyGamma[0, 1 + n1 + n2]^2 + 8*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n1 + n2] + 8*PolyGamma[0, 1 + n2]*
     PolyGamma[0, d/4 + n1 + n2] - 12*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[0, d/4 + n1 + n2] - 12*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, d/4 + n1 + n2] + 24*PolyGamma[0, 1 + n1 + n2]*
     PolyGamma[0, d/4 + n1 + n2] - 8*PolyGamma[0, d/4 + n1 + n2]^2 - 
    6*PolyGamma[0, 1 + n1]*PolyGamma[0, d/2 + n1 + n2] - 
    6*PolyGamma[0, 1 + n2]*PolyGamma[0, d/2 + n1 + n2] + 
    PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/2 + n1 + n2] + 
    PolyGamma[0, d/4 + n2]*PolyGamma[0, d/2 + n1 + n2] + 
    PolyGamma[0, 1 - d/4 + n1]*(2*PolyGamma[0, 1 + n1 + n2] - 
      12*PolyGamma[0, d/4 + n1 + n2] + PolyGamma[0, d/2 + n1 + n2]) + 
    PolyGamma[0, d/4 + n1]*(2*PolyGamma[0, 1 + n1 + n2] - 
      12*PolyGamma[0, d/4 + n1 + n2] + PolyGamma[0, d/2 + n1 + n2]))*
   Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*
   \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/(4*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(-24*PolyGamma[0, 1 + n2]*PolyGamma[0, 1 + n1 + n2]*
     PolyGamma[0, d/4 + n1 + n2] + 36*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[0, 1 + n1 + n2]*PolyGamma[0, d/4 + n1 + n2] + 
    36*PolyGamma[0, d/4 + n2]*PolyGamma[0, 1 + n1 + n2]*
     PolyGamma[0, d/4 + n1 + n2] - 36*PolyGamma[0, 1 + n1 + n2]^2*
     PolyGamma[0, d/4 + n1 + n2] + 12*PolyGamma[0, d/4 + n1]*
     (3*PolyGamma[0, 1 + n1 + n2] - PolyGamma[0, d/4 + n1 + n2])*
     PolyGamma[0, d/4 + n1 + n2] + 72*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n1 + n2]^2 + 72*PolyGamma[0, 1 + n2]*
     PolyGamma[0, d/4 + n1 + n2]^2 - 12*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[0, d/4 + n1 + n2]^2 - 12*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, d/4 + n1 + n2]^2 + 24*PolyGamma[0, 1 + n1 + n2]*
     PolyGamma[0, d/4 + n1 + n2]^2 - 48*PolyGamma[0, d/4 + n1 + n2]^3 + 
    Pi^2*PolyGamma[0, d/2 + n1 + n2] - 6*PolyGamma[0, 1 + n1]^2*
     PolyGamma[0, d/2 + n1 + n2] + 6*PolyGamma[0, 1 - d/4 + n1]*
     (6*PolyGamma[0, 1 + n1 + n2]*PolyGamma[0, d/4 + n1 + n2] - 
      2*PolyGamma[0, d/4 + n1 + n2]^2 - PolyGamma[0, 1 + n1]*
       PolyGamma[0, d/2 + n1 + n2]))*Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (12*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(8*PolyGamma[0, d/2 + n1 + n2]^3 - 
    48*PolyGamma[0, d/4 + n1 + n2]*(3*PolyGamma[0, d/2 + n1 + n2]^2 - 
      PolyGamma[1, 1 + n1]) - 24*PolyGamma[0, 1 + n1]*PolyGamma[1, 1 + n1] - 
    12*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, 1 + n1] - 
    12*PolyGamma[0, d/4 + n1]*PolyGamma[1, 1 + n1] - 
    24*PolyGamma[0, 1 + n2]*PolyGamma[1, 1 + n1] - 
    12*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, 1 + n1] - 
    12*PolyGamma[0, d/4 + n2]*PolyGamma[1, 1 + n1] + 
    24*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, 1 + n1] + 
    24*PolyGamma[0, 1 + n1 + n2]*(PolyGamma[0, d/2 + n1 + n2]^2 + 
      PolyGamma[1, 1 + n1]) + 6*PolyGamma[0, 1 + n1]*
     PolyGamma[1, 1 - d/4 + n1] + 3*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[1, 1 - d/4 + n1] - 12*PolyGamma[0, d/4 + n1]*
     PolyGamma[1, 1 - d/4 + n1])*Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (48*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, 1 - d/4 + n1] + 
    PolyGamma[0, d/4 + n2]*PolyGamma[1, 1 - d/4 + n1] - 
    2*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, 1 - d/4 + n1] - 
    4*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, 1 - d/4 + n1] - 
    2*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, 1 - d/4 + n1] + 
    2*PolyGamma[0, 1 + n1]*PolyGamma[1, d/4 + n1] + 
    PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, d/4 + n1] + 
    4*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, d/4 + n1] + 
    2*PolyGamma[0, 1 + n2]*(PolyGamma[1, 1 - d/4 + n1] + 
      PolyGamma[1, d/4 + n1]) + PolyGamma[0, d/4 + n1]*
     (5*PolyGamma[1, 1 - d/4 + n1] + PolyGamma[1, d/4 + n1]))*Sin[(d*Pi)/4]^2*
   \[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
   \[Gamma]2[1 + n2])/(16*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(-(PolyGamma[0, d/4 + n2]*(PolyGamma[1, d/4 + n1] - 
       20*PolyGamma[1, 1 + n2])) + PolyGamma[0, 1 - d/4 + n2]*
     (3*PolyGamma[1, d/4 + n1] + 20*PolyGamma[1, 1 + n2]) + 
    2*(2*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, d/4 + n1] + 
      PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, d/4 + n1] + 
      PolyGamma[0, 1 + n1 + n2]*(PolyGamma[1, d/4 + n1] - 
        4*PolyGamma[1, 1 + n2]) + 20*PolyGamma[0, 1 + n1]*
       PolyGamma[1, 1 + n2] - 6*PolyGamma[0, 1 - d/4 + n1]*
       PolyGamma[1, 1 + n2] - 6*PolyGamma[0, d/4 + n1]*PolyGamma[1, 1 + n2] - 
      12*PolyGamma[0, 1 + n2]*PolyGamma[1, 1 + n2]))*Sin[(d*Pi)/4]^2*
   \[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
   \[Gamma]2[1 + n2])/(16*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, d/2 + n1 + n2]*(8*PolyGamma[1, 1 + n2] - 
      2*PolyGamma[1, 1 - d/4 + n2]) + 4*PolyGamma[0, d/4 + n1 + n2]*
     (4*PolyGamma[1, 1 + n2] - PolyGamma[1, 1 - d/4 + n2]) + 
    18*PolyGamma[0, 1 + n1]*PolyGamma[1, 1 - d/4 + n2] - 
    7*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, 1 - d/4 + n2] - 
    7*PolyGamma[0, d/4 + n1]*PolyGamma[1, 1 - d/4 + n2] - 
    14*PolyGamma[0, 1 + n2]*PolyGamma[1, 1 - d/4 + n2] + 
    9*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, 1 - d/4 + n2] + 
    9*PolyGamma[0, d/4 + n2]*PolyGamma[1, 1 - d/4 + n2] - 
    2*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, 1 - d/4 + n2] + 
    4*PolyGamma[0, 1 + n1]*PolyGamma[1, d/4 + n2])*Sin[(d*Pi)/4]^2*
   \[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
   \[Gamma]2[1 + n2])/(16*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(-7*PolyGamma[0, d/4 + n1]*PolyGamma[1, d/4 + n2] - 
    14*PolyGamma[0, 1 + n2]*PolyGamma[1, d/4 + n2] + 
    9*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, d/4 + n2] + 
    9*PolyGamma[0, d/4 + n2]*PolyGamma[1, d/4 + n2] - 
    2*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, d/4 + n2] - 
    4*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, d/4 + n2] - 
    2*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, d/4 + n2] + 
    2*PolyGamma[0, 1 + n1]*(7*PolyGamma[1, d/4 + n2] - 
      12*PolyGamma[1, 1 + n1 + n2]) + 4*PolyGamma[0, d/4 + n1]*
     PolyGamma[1, 1 + n1 + n2] - 24*PolyGamma[0, 1 + n2]*
     PolyGamma[1, 1 + n1 + n2] + 4*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[1, 1 + n1 + n2] + PolyGamma[0, 1 - d/4 + n1]*
     (-7*PolyGamma[1, d/4 + n2] + 4*PolyGamma[1, 1 + n1 + n2]))*
   Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*
   \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/(16*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(24*PolyGamma[0, d/4 + n1 + n2]*
     PolyGamma[1, 1 + n1 + n2] - 4*PolyGamma[0, d/2 + n1 + n2]*
     PolyGamma[1, 1 + n1 + n2] + PolyGamma[0, d/4 + n2]*
     (2*PolyGamma[1, 1 + n1 + n2] - 3*PolyGamma[1, d/4 + n1 + n2]) + 
    26*PolyGamma[0, 1 + n1]*PolyGamma[1, d/4 + n1 + n2] - 
    3*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, d/4 + n1 + n2] - 
    3*PolyGamma[0, d/4 + n1]*PolyGamma[1, d/4 + n1 + n2] + 
    26*PolyGamma[0, 1 + n2]*PolyGamma[1, d/4 + n1 + n2] - 
    3*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, d/4 + n1 + n2] - 
    52*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, d/4 + n1 + n2] + 
    6*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, d/4 + n1 + n2] + 
    PolyGamma[0, 1 + n1 + n2]*(-4*PolyGamma[1, 1 + n1 + n2] + 
      6*PolyGamma[1, d/4 + n1 + n2]) - 12*PolyGamma[0, 1 + n1]*
     PolyGamma[1, d/2 + n1 + n2] + 2*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[1, d/2 + n1 + n2] + 2*PolyGamma[0, d/4 + n1]*
     PolyGamma[1, d/2 + n1 + n2] - 12*PolyGamma[0, 1 + n2]*
     PolyGamma[1, d/2 + n1 + n2])*Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (8*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(12*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[1, d/2 + n1 + n2] + 12*PolyGamma[0, d/4 + n2]*
     PolyGamma[1, d/2 + n1 + n2] - 24*PolyGamma[0, 1 + n1 + n2]*
     PolyGamma[1, d/2 + n1 + n2] + 144*PolyGamma[0, d/4 + n1 + n2]*
     PolyGamma[1, d/2 + n1 + n2] - 24*PolyGamma[0, d/2 + n1 + n2]*
     PolyGamma[1, d/2 + n1 + n2] + 8*PolyGamma[2, 1 + n1] + 
    PolyGamma[2, 1 - d/4 + n1] + PolyGamma[2, d/4 + n1] - 
    8*PolyGamma[2, 1 + n2] + 9*PolyGamma[2, 1 - d/4 + n2] + 
    9*PolyGamma[2, d/4 + n2] + 8*PolyGamma[2, 1 + n1 + n2] - 
    60*PolyGamma[2, d/4 + n1 + n2])*Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (48*Pi^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*PolyGamma[2, d/2 + n1 + n2]*Sin[(d*Pi)/4]^2*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (6*Pi^2*\[Gamma]3[n1 + n2]) + ((1 + n1)*(1 + n2)*Sin[(d*Pi)/4]*
   (24*Pi*Cos[(d*Pi)/4]*PolyGamma[1, 1 + n2] - 6*Pi*Cos[(d*Pi)/4]*
     PolyGamma[1, 1 - d/4 + n2] - 6*Pi*Cos[(d*Pi)/4]*PolyGamma[1, d/4 + n2] - 
    24*Pi*Cos[(d*Pi)/4]*PolyGamma[1, 1 + n1 + n2] + 
    36*Pi*Cos[(d*Pi)/4]*PolyGamma[1, d/4 + n1 + n2] - 
    24*Pi*Cos[(d*Pi)/4]*PolyGamma[1, d/2 + n1 + n2] + 
    12*Pi^2*PolyGamma[0, 1 + n1]*Sin[(d*Pi)/4] + 8*PolyGamma[0, 1 + n1]^3*
     Sin[(d*Pi)/4] + 6*Pi^2*PolyGamma[0, 1 - d/4 + n1]*Sin[(d*Pi)/4] + 
    12*PolyGamma[0, 1 + n1]^2*PolyGamma[0, 1 - d/4 + n1]*Sin[(d*Pi)/4] + 
    6*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 - d/4 + n1]^2*Sin[(d*Pi)/4] + 
    PolyGamma[0, 1 - d/4 + n1]^3*Sin[(d*Pi)/4] + 
    6*Pi^2*PolyGamma[0, d/4 + n1]*Sin[(d*Pi)/4] + 12*PolyGamma[0, 1 + n1]^2*
     PolyGamma[0, d/4 + n1]*Sin[(d*Pi)/4])*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (48*Pi^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(4*PolyGamma[0, 1 + n2]^2 + 20*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n2] - 6*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, 1 - d/4 + n2]^2 + 
    20*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n2] - 
    6*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/4 + n2] + 
    PolyGamma[0, d/4 + n2]^2 + 4*PolyGamma[0, 1 + n2]*
     (PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2] - 
      6*PolyGamma[0, 1 + n1 + n2]) - 24*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 + n1 + n2] + 4*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 + n1 + n2] + 4*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[0, 1 + n1 + n2] + 4*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, 1 + n1 + n2] - 4*PolyGamma[0, 1 + n1 + n2]^2 + 
    PolyGamma[0, d/4 + n1]*(20*PolyGamma[0, 1 + n2] - 
      6*PolyGamma[0, 1 - d/4 + n2] - 6*PolyGamma[0, d/4 + n2] + 
      4*PolyGamma[0, 1 + n1 + n2]))*Sin[(d*Pi)/2]*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Pi*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(-24*PolyGamma[0, d/4 + n1]*PolyGamma[0, d/4 + n1 + n2] + 
    16*PolyGamma[0, 1 + n2]*PolyGamma[0, d/4 + n1 + n2] - 
    24*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/4 + n1 + n2] - 
    24*PolyGamma[0, d/4 + n2]*PolyGamma[0, d/4 + n1 + n2] + 
    48*PolyGamma[0, 1 + n1 + n2]*PolyGamma[0, d/4 + n1 + n2] - 
    16*PolyGamma[0, d/4 + n1 + n2]^2 + 8*PolyGamma[0, 1 + n1]*
     (2*PolyGamma[0, d/4 + n1 + n2] - 3*PolyGamma[0, d/2 + n1 + n2]) + 
    4*PolyGamma[0, d/4 + n1]*PolyGamma[0, d/2 + n1 + n2] - 
    24*PolyGamma[0, 1 + n2]*PolyGamma[0, d/2 + n1 + n2] + 
    4*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/2 + n1 + n2] + 
    4*PolyGamma[0, d/4 + n2]*PolyGamma[0, d/2 + n1 + n2] - 
    8*PolyGamma[0, 1 + n1 + n2]*PolyGamma[0, d/2 + n1 + n2] + 
    48*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[0, d/2 + n1 + n2] - 
    4*PolyGamma[0, d/2 + n1 + n2]^2 + 4*PolyGamma[0, 1 - d/4 + n1]*
     (-6*PolyGamma[0, d/4 + n1 + n2] + PolyGamma[0, d/2 + n1 + n2]) - 
    4*PolyGamma[1, 1 + n1] + PolyGamma[1, 1 - d/4 + n1] + 
    PolyGamma[1, d/4 + n1])*Sin[(d*Pi)/2]*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Pi*\[Gamma]3[n1 + n2]) - ((1 + n1)*(1 + n2)*PolyGamma[0, 1 - d/4 + n2]*
   (4*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 - d/4 + n1] + 
    PolyGamma[0, 1 - d/4 + n1]^2 + 4*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n1] + 2*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n1] + PolyGamma[0, d/4 + n1]^2 + 
    8*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, 1 + n2]^2 + 2*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + 2*PolyGamma[0, 1 + d/4]*
     (2*PolyGamma[0, 1 - d/4 + n1] + 2*PolyGamma[0, d/4 + n1] + 
      4*PolyGamma[0, 1 + n2] + PolyGamma[0, 1 - d/4 + n2]) - 
    2*PolyGamma[0, -1/4*d]*(2*PolyGamma[0, 1 - d/4 + n1] + 
      2*PolyGamma[0, d/4 + n1] + 4*PolyGamma[0, 1 + n2] + 
      PolyGamma[0, 1 - d/4 + n2]))*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*PolyGamma[0, d/4 + n2]*(PolyGamma[0, d/4 + n1]^2 - 
    8*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n2] + 8*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 + n2] + 4*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 + n2] + 4*PolyGamma[0, 1 + n2]^2 - 
    4*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 - d/4 + n2] + 
    4*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 - d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 - d/4 + n2] + 
    4*PolyGamma[0, 1 + n2]*PolyGamma[0, 1 - d/4 + n2] + 
    PolyGamma[0, 1 - d/4 + n2]^2 - 2*PolyGamma[0, -1/4*d]*
     PolyGamma[0, d/4 + n2] + 2*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n2] + 
    PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 + n2]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 + d/4]*(4*PolyGamma[0, 1 + n2] + 
      2*PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2]) + 
    PolyGamma[0, d/4 + n1]*(4*PolyGamma[0, 1 + n2] + 
      2*PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2]))*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(8*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, 1 + n2]^2 + 4*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + 2*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + 2*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + 4*PolyGamma[0, 1 + n2]*
     PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, 1 - d/4 + n2]^2 + 
    4*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, d/4 + n1]*PolyGamma[0, d/4 + n2] + 
    4*PolyGamma[0, 1 + n2]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/4 + n2] + 
    4*PolyGamma[0, 1 + d/4]*(2*PolyGamma[0, 1 + n2] + 
      PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2]) - 
    4*PolyGamma[0, -1/4*d]*(2*PolyGamma[0, 1 + n2] + 
      PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2]))*
   PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*
   \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/(8*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*
   \[Gamma]3[n1 + n2]) + ((1 + n1)*(1 + n2)*(4*PolyGamma[0, 1 + n1]^2 - 
    4*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 - d/4 + n1] + 
    PolyGamma[0, 1 - d/4 + n1]^2 - 4*PolyGamma[0, -1/4*d]*
     PolyGamma[0, d/4 + n1] + 2*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n1] + PolyGamma[0, d/4 + n1]^2 - 
    8*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, 1 + n2]^2 - 4*PolyGamma[0, -1/4*d]*
     PolyGamma[0, 1 - d/4 + n2] + 2*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + 4*PolyGamma[0, 1 + d/4]*
     (PolyGamma[0, 1 - d/4 + n1] + PolyGamma[0, d/4 + n1] + 
      2*PolyGamma[0, 1 + n2] + PolyGamma[0, 1 - d/4 + n2]) + 
    4*PolyGamma[0, 1 + n1]*(PolyGamma[0, 1 - d/4 + n1] + 
      PolyGamma[0, d/4 + n1] + 2*PolyGamma[0, 1 + n2] + 
      PolyGamma[0, 1 - d/4 + n2]))*PolyGamma[0, d/4 + n1 + n2]*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (4*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, 1 - d/4 + n2]^2 + 
    4*PolyGamma[0, 1 + d/4]*PolyGamma[0, d/4 + n2] - 
    4*PolyGamma[0, -1/4*d]*PolyGamma[0, d/4 + n2] + 
    4*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/4 + n2] + 
    PolyGamma[0, d/4 + n2]^2 + 2*PolyGamma[0, d/4 + n1]*
     (PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2] - 
      2*PolyGamma[0, 1 + n1 + n2]) + 4*PolyGamma[0, 1 + n2]*
     (PolyGamma[0, 1 - d/4 + n2] + PolyGamma[0, d/4 + n2] - 
      2*PolyGamma[0, 1 + n1 + n2]) - 8*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, 1 + n1 + n2] + 8*PolyGamma[0, -1/4*d]*
     PolyGamma[0, 1 + n1 + n2] - 8*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 + n1 + n2] - 4*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 + n1 + n2] - 4*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[0, 1 + n1 + n2] - 4*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, 1 + n1 + n2] + 4*PolyGamma[0, 1 + n1 + n2]^2)*
   PolyGamma[0, d/4 + n1 + n2]*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (4*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, 1 - d/4 + n1]^2 + 
    4*PolyGamma[0, 1 + d/4]*PolyGamma[0, d/4 + n1] + 
    2*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n1] + 
    PolyGamma[0, d/4 + n1]^2 + 8*PolyGamma[0, 1 + d/4]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] + 
    4*PolyGamma[0, 1 + n2]^2 + 4*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, 1 - d/4 + n2] + 2*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + 2*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 - d/4 + n2] + 4*PolyGamma[0, 1 + n2]*
     PolyGamma[0, 1 - d/4 + n2] - 4*PolyGamma[0, -1/4*d]*
     (PolyGamma[0, 1 - d/4 + n1] + PolyGamma[0, d/4 + n1] + 
      2*PolyGamma[0, 1 + n2] + PolyGamma[0, 1 - d/4 + n2]) + 
    4*PolyGamma[0, 1 + n1]*(PolyGamma[0, 1 - d/4 + n1] + 
      PolyGamma[0, d/4 + n1] + 2*PolyGamma[0, 1 + n2] + 
      PolyGamma[0, 1 - d/4 + n2]))*PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (8*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, 1 - d/4 + n2]^2 - 
    4*PolyGamma[0, -1/4*d]*PolyGamma[0, d/4 + n2] + 
    4*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2] + 
    2*PolyGamma[0, d/4 + n1]*PolyGamma[0, d/4 + n2] + 
    4*PolyGamma[0, 1 + n2]*PolyGamma[0, d/4 + n2] + 
    PolyGamma[0, d/4 + n2]^2 + 2*PolyGamma[0, 1 - d/4 + n2]*
     (PolyGamma[0, d/4 + n2] - 2*PolyGamma[0, 1 + n1 + n2]) + 
    8*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n1 + n2] - 
    8*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n1 + n2] - 
    4*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n1 + n2] - 
    4*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n1 + n2] - 
    8*PolyGamma[0, 1 + n2]*PolyGamma[0, 1 + n1 + n2] - 
    4*PolyGamma[0, d/4 + n2]*PolyGamma[0, 1 + n1 + n2] + 
    4*PolyGamma[0, 1 + n1 + n2]^2 + 4*PolyGamma[0, 1 + d/4]*
     (PolyGamma[0, d/4 + n2] - 2*PolyGamma[0, 1 + n1 + n2] - 
      4*PolyGamma[0, d/4 + n1 + n2]) + 16*PolyGamma[0, -1/4*d]*
     PolyGamma[0, d/4 + n1 + n2])*PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (8*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(12*PolyGamma[0, d/4 + n1]*PolyGamma[0, d/4 + n1 + n2]*
     PolyGamma[0, d/2 + n1 + n2] + 24*PolyGamma[0, 1 + n2]*
     PolyGamma[0, d/4 + n1 + n2]*PolyGamma[0, d/2 + n1 + n2] + 
    12*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, d/4 + n1 + n2]*
     PolyGamma[0, d/2 + n1 + n2] + 12*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, d/4 + n1 + n2]*PolyGamma[0, d/2 + n1 + n2] - 
    24*PolyGamma[0, 1 + n1 + n2]*PolyGamma[0, d/4 + n1 + n2]*
     PolyGamma[0, d/2 + n1 + n2] - 24*PolyGamma[0, d/4 + n1 + n2]^2*
     PolyGamma[0, d/2 + n1 + n2] + 6*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, d/2 + n1 + n2]^2 - 6*PolyGamma[0, -1/4*d]*
     PolyGamma[0, d/2 + n1 + n2]^2 + 3*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, d/2 + n1 + n2]^2 + 6*PolyGamma[0, 1 + n2]*
     PolyGamma[0, d/2 + n1 + n2]^2 + 3*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[0, d/2 + n1 + n2]^2 + 3*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, d/2 + n1 + n2]^2 - 6*PolyGamma[0, 1 + n1 + n2]*
     PolyGamma[0, d/2 + n1 + n2]^2 - 12*PolyGamma[0, d/4 + n1 + n2]*
     PolyGamma[0, d/2 + n1 + n2]^2 - 2*PolyGamma[0, d/2 + n1 + n2]^3 + 
    6*PolyGamma[0, 1 + n1]*PolyGamma[0, d/2 + n1 + n2]*
     (4*PolyGamma[0, d/4 + n1 + n2] + PolyGamma[0, d/2 + n1 + n2]) + 
    3*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/2 + n1 + n2]*
     (4*PolyGamma[0, d/4 + n1 + n2] + PolyGamma[0, d/2 + n1 + n2]) - 
    3*PolyGamma[0, 1 + d/4]*PolyGamma[1, 1 + d/4])*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (12*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, 1 + d/4] + 
    PolyGamma[0, d/4 + n1]*PolyGamma[1, 1 + d/4] + 
    2*PolyGamma[0, 1 + n2]*PolyGamma[1, 1 + d/4] + 
    PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, 1 + d/4] + 
    PolyGamma[0, d/4 + n2]*PolyGamma[1, 1 + d/4] - 
    2*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, 1 + d/4] - 
    4*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, 1 + d/4] - 
    2*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, 1 + d/4] + 
    2*PolyGamma[0, 1 + d/4]*PolyGamma[1, -1/4*d] + 
    PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, -1/4*d] + 
    PolyGamma[0, d/4 + n1]*PolyGamma[1, -1/4*d] + 2*PolyGamma[0, 1 + n2]*
     PolyGamma[1, -1/4*d] + PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, -1/4*d] + 
    PolyGamma[0, d/4 + n2]*PolyGamma[1, -1/4*d] - 2*PolyGamma[0, 1 + n1 + n2]*
     PolyGamma[1, -1/4*d] - 4*PolyGamma[0, d/4 + n1 + n2]*
     PolyGamma[1, -1/4*d] - 2*PolyGamma[0, -1/4*d]*(PolyGamma[1, 1 + d/4] + 
      PolyGamma[1, -1/4*d]) + 2*PolyGamma[0, 1 + n1]*
     (PolyGamma[1, 1 + d/4] + PolyGamma[1, -1/4*d]))*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (8*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(8*PolyGamma[0, -1/4*d]*PolyGamma[1, 1 + n1] - 
    8*PolyGamma[0, 1 + n1]*PolyGamma[1, 1 + n1] - 
    4*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, 1 + n1] - 
    4*PolyGamma[0, d/4 + n1]*PolyGamma[1, 1 + n1] - 
    8*PolyGamma[0, 1 + n2]*PolyGamma[1, 1 + n1] - 
    4*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, 1 + n1] - 
    4*PolyGamma[0, d/4 + n2]*PolyGamma[1, 1 + n1] + 
    8*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, 1 + n1] + 
    16*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, 1 + n1] + 
    4*PolyGamma[0, d/2 + n1 + n2]*(PolyGamma[1, -1/4*d] + 
      2*PolyGamma[1, 1 + n1]) - 2*PolyGamma[0, -1/4*d]*
     PolyGamma[1, 1 - d/4 + n1] + 2*PolyGamma[0, 1 + n1]*
     PolyGamma[1, 1 - d/4 + n1] + PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[1, 1 - d/4 + n1] + PolyGamma[0, d/4 + n1]*
     PolyGamma[1, 1 - d/4 + n1] + 2*PolyGamma[0, 1 + n2]*
     PolyGamma[1, 1 - d/4 + n1] + PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[1, 1 - d/4 + n1] + PolyGamma[0, d/4 + n2]*
     PolyGamma[1, 1 - d/4 + n1] + PolyGamma[0, 1 + d/4]*
     (-8*PolyGamma[1, 1 + n1] + 2*PolyGamma[1, 1 - d/4 + n1]))*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) + 
 ((1 + n1)*(1 + n2)*(2*PolyGamma[0, d/2 + n1 + n2]*
     PolyGamma[1, 1 - d/4 + n1] - 2*PolyGamma[0, 1 + d/4]*
     PolyGamma[1, d/4 + n1] + 2*PolyGamma[0, -1/4*d]*PolyGamma[1, d/4 + n1] - 
    2*PolyGamma[0, 1 + n1]*PolyGamma[1, d/4 + n1] - 
    PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, d/4 + n1] - 
    PolyGamma[0, d/4 + n1]*PolyGamma[1, d/4 + n1] - 
    2*PolyGamma[0, 1 + n2]*PolyGamma[1, d/4 + n1] - 
    PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, d/4 + n1] - 
    PolyGamma[0, d/4 + n2]*PolyGamma[1, d/4 + n1] + 
    2*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, d/4 + n1] + 
    2*PolyGamma[0, 1 + n1 + n2]*(PolyGamma[1, 1 - d/4 + n1] + 
      PolyGamma[1, d/4 + n1]) + 4*PolyGamma[0, d/4 + n1 + n2]*
     (PolyGamma[1, 1 - d/4 + n1] + PolyGamma[1, d/4 + n1]) + 
    8*PolyGamma[0, 1 + d/4]*PolyGamma[1, 1 + n2] - 
    8*PolyGamma[0, -1/4*d]*PolyGamma[1, 1 + n2] + 8*PolyGamma[0, 1 + n1]*
     PolyGamma[1, 1 + n2] + 4*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[1, 1 + n2] + 4*PolyGamma[0, d/4 + n1]*PolyGamma[1, 1 + n2] + 
    8*PolyGamma[0, 1 + n2]*PolyGamma[1, 1 + n2])*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(8*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, 1 + n2] + 
    16*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, 1 + n2] + 
    8*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, 1 + n2] + 
    2*PolyGamma[0, 1 + d/4]*PolyGamma[1, 1 - d/4 + n2] - 
    2*PolyGamma[0, -1/4*d]*PolyGamma[1, 1 - d/4 + n2] + 
    2*PolyGamma[0, 1 + n1]*PolyGamma[1, 1 - d/4 + n2] + 
    PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, 1 - d/4 + n2] + 
    PolyGamma[0, d/4 + n1]*PolyGamma[1, 1 - d/4 + n2] + 
    2*PolyGamma[0, 1 + n2]*PolyGamma[1, 1 - d/4 + n2] - 
    2*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, 1 - d/4 + n2] - 
    4*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, 1 - d/4 + n2] - 
    2*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, 1 - d/4 + n2] + 
    PolyGamma[0, 1 - d/4 + n2]*(-4*PolyGamma[1, 1 + n2] + 
      PolyGamma[1, 1 - d/4 + n2]) + PolyGamma[0, d/4 + n2]*
     (-4*PolyGamma[1, 1 + n2] + PolyGamma[1, 1 - d/4 + n2]) + 
    2*PolyGamma[0, 1 + d/4]*PolyGamma[1, d/4 + n2] - 
    2*PolyGamma[0, -1/4*d]*PolyGamma[1, d/4 + n2] + 
    2*PolyGamma[0, 1 + n1]*PolyGamma[1, d/4 + n2] + 
    PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, d/4 + n2])*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, d/4 + n2] + 
    PolyGamma[0, d/4 + n2]*PolyGamma[1, d/4 + n2] - 
    2*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, d/4 + n2] - 
    4*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, d/4 + n2] - 
    2*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, d/4 + n2] + 
    PolyGamma[0, d/4 + n1]*(PolyGamma[1, d/4 + n2] - 
      4*PolyGamma[1, 1 + n1 + n2]) + 2*PolyGamma[0, 1 + n2]*
     (PolyGamma[1, d/4 + n2] - 4*PolyGamma[1, 1 + n1 + n2]) - 
    8*PolyGamma[0, 1 + d/4]*PolyGamma[1, 1 + n1 + n2] + 
    8*PolyGamma[0, -1/4*d]*PolyGamma[1, 1 + n1 + n2] - 
    8*PolyGamma[0, 1 + n1]*PolyGamma[1, 1 + n1 + n2] - 
    4*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[1, 1 + n1 + n2] - 
    4*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, 1 + n1 + n2] - 
    4*PolyGamma[0, d/4 + n2]*PolyGamma[1, 1 + n1 + n2] + 
    8*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, 1 + n1 + n2] + 
    16*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, 1 + n1 + n2] + 
    8*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, 1 + n1 + n2] + 
    20*PolyGamma[0, 1 + d/4]*PolyGamma[1, d/4 + n1 + n2] - 
    20*PolyGamma[0, -1/4*d]*PolyGamma[1, d/4 + n1 + n2])*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (16*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(5*PolyGamma[0, d/4 + n1]*PolyGamma[1, d/4 + n1 + n2] + 
    10*PolyGamma[0, 1 + n2]*PolyGamma[1, d/4 + n1 + n2] + 
    5*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, d/4 + n1 + n2] + 
    5*PolyGamma[0, d/4 + n2]*PolyGamma[1, d/4 + n1 + n2] - 
    10*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, d/4 + n1 + n2] - 
    20*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, d/4 + n1 + n2] - 
    10*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, d/4 + n1 + n2] + 
    2*PolyGamma[0, 1 + n1]*(5*PolyGamma[1, d/4 + n1 + n2] - 
      2*PolyGamma[1, d/2 + n1 + n2]) + PolyGamma[0, 1 - d/4 + n1]*
     (5*PolyGamma[1, d/4 + n1 + n2] - 2*PolyGamma[1, d/2 + n1 + n2]) - 
    4*PolyGamma[0, 1 + d/4]*PolyGamma[1, d/2 + n1 + n2] + 
    4*PolyGamma[0, -1/4*d]*PolyGamma[1, d/2 + n1 + n2] - 
    2*PolyGamma[0, d/4 + n1]*PolyGamma[1, d/2 + n1 + n2] - 
    4*PolyGamma[0, 1 + n2]*PolyGamma[1, d/2 + n1 + n2] - 
    2*PolyGamma[0, 1 - d/4 + n2]*PolyGamma[1, d/2 + n1 + n2] - 
    2*PolyGamma[0, d/4 + n2]*PolyGamma[1, d/2 + n1 + n2] + 
    4*PolyGamma[0, 1 + n1 + n2]*PolyGamma[1, d/2 + n1 + n2] + 
    8*PolyGamma[0, d/4 + n1 + n2]*PolyGamma[1, d/2 + n1 + n2] + 
    4*PolyGamma[0, d/2 + n1 + n2]*PolyGamma[1, d/2 + n1 + n2])*\[Gamma]1[n1]*
   \[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (8*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(4*PolyGamma[0, 1 + d/4]^3 - 4*PolyGamma[0, -1/4*d]^3 + 
    12*Pi^2*PolyGamma[0, 1 + n1] + 12*PolyGamma[0, -1/4*d]^2*
     PolyGamma[0, 1 + n1] + 4*PolyGamma[0, 1 + n1]^3 - 
    12*PolyGamma[0, -1/4*d]*(Pi^2 + PolyGamma[0, 1 + n1]^2) + 
    6*Pi^2*PolyGamma[0, 1 - d/4 + n1] + 6*PolyGamma[0, 1 + d/4]^2*
     (-2*PolyGamma[0, -1/4*d] + 2*PolyGamma[0, 1 + n1] + 
      PolyGamma[0, 1 - d/4 + n1]) + 12*PolyGamma[0, 1 + d/4]*
     (Pi^2 + PolyGamma[0, -1/4*d]^2 + PolyGamma[0, 1 + n1]^2 - 
      PolyGamma[0, -1/4*d]*(2*PolyGamma[0, 1 + n1] + 
        PolyGamma[0, 1 - d/4 + n1])) - 6*Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*
     PolyGamma[0, 1 + n1]*\[Gamma]1[1]^2 - 3*Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*
     PolyGamma[0, 1 - d/4 + n1]*\[Gamma]1[1]^2)*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (24*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(12*PolyGamma[0, 1 + n1]^2*PolyGamma[0, 1 - d/4 + n1] + 
    6*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 - d/4 + n1]^2 + 
    PolyGamma[0, 1 - d/4 + n1]^3 + 12*Pi^2*PolyGamma[0, d/4 + n1] + 
    12*PolyGamma[0, 1 + d/4]^2*PolyGamma[0, d/4 + n1] + 
    12*PolyGamma[0, 1 + n1]^2*PolyGamma[0, d/4 + n1] + 
    12*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n1] + 12*PolyGamma[0, -1/4*d]^2*
     (PolyGamma[0, 1 - d/4 + n1] + PolyGamma[0, d/4 + n1]) - 
    6*PolyGamma[0, -1/4*d]*(PolyGamma[0, 1 - d/4 + n1]^2 + 
      4*PolyGamma[0, 1 + d/4]*PolyGamma[0, d/4 + n1] + 
      2*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n1] + 
      4*PolyGamma[0, 1 + n1]*(PolyGamma[0, 1 - d/4 + n1] + 
        PolyGamma[0, d/4 + n1])) + 6*PolyGamma[0, 1 + d/4]*
     (4*PolyGamma[0, 1 + n1]*(PolyGamma[0, 1 - d/4 + n1] + 
        PolyGamma[0, d/4 + n1]) + PolyGamma[0, 1 - d/4 + n1]*
       (PolyGamma[0, 1 - d/4 + n1] + 2*PolyGamma[0, d/4 + n1])) - 
    6*Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*PolyGamma[0, d/4 + n1]*\[Gamma]1[1]^2)*
   \[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
   \[Gamma]2[1 + n2])/(48*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*
   \[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(12*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, 1 + n2] + 6*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] + 
    3*PolyGamma[0, d/4 + n1]^2*PolyGamma[0, 1 + n2] + 
    12*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n2]^2 + 
    6*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2]^2 + 
    6*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2]^2 + 
    4*PolyGamma[0, 1 + n2]^3 + 6*Pi^2*PolyGamma[0, 1 - d/4 + n2] + 
    6*PolyGamma[0, 1 + d/4]^2*PolyGamma[0, 1 - d/4 + n2] + 
    6*PolyGamma[0, -1/4*d]^2*PolyGamma[0, 1 - d/4 + n2] + 
    6*PolyGamma[0, 1 + n1]^2*PolyGamma[0, 1 - d/4 + n2] - 
    12*PolyGamma[0, -1/4*d]*(PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] + 
      PolyGamma[0, 1 + n2]^2 + PolyGamma[0, 1 + n1]*
       PolyGamma[0, 1 - d/4 + n2]) + 12*PolyGamma[0, 1 + d/4]*
     (PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n2] + PolyGamma[0, 1 + n2]^2 + 
      (-PolyGamma[0, -1/4*d] + PolyGamma[0, 1 + n1])*
       PolyGamma[0, 1 - d/4 + n2]) + 21*Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*
     PolyGamma[0, 1 - d/4 + n2]*\[Gamma]1[1]^2)*\[Gamma]1[n1]*\[Gamma]1[n2]*
   \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/
  (24*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]3[n1 + n2]) - 
 ((1 + n1)*(1 + n2)*(2*Pi*PolyGamma[2, 1 + d/4] - 2*Pi*PolyGamma[2, -1/4*d] + 
    8*Pi*PolyGamma[2, 1 + n1] + Pi*PolyGamma[2, 1 - d/4 + n1] + 
    Pi*PolyGamma[2, d/4 + n1] + 8*Pi*PolyGamma[2, 1 + n2] + 
    Pi*PolyGamma[2, 1 - d/4 + n2] + Pi*PolyGamma[2, d/4 + n2] - 
    8*Pi*PolyGamma[2, 1 + n1 + n2] - 28*Pi*PolyGamma[2, d/4 + n1 + n2] - 
    8*Pi*PolyGamma[2, d/2 + n1 + n2] + 8*Pi^2*Gamma[-1/4*d]^2*Sin[(d*Pi)/2]*
     \[Gamma]1[1]^2 + 12*Gamma[-1/4*d]^2*PolyGamma[0, 1 + n1]^2*Sin[(d*Pi)/2]*
     \[Gamma]1[1]^2 + 12*Gamma[-1/4*d]^2*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n1]*Sin[(d*Pi)/2]*\[Gamma]1[1]^2 + 
    3*Gamma[-1/4*d]^2*PolyGamma[0, 1 - d/4 + n1]^2*Sin[(d*Pi)/2]*
     \[Gamma]1[1]^2 + 12*Gamma[-1/4*d]^2*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n1]*Sin[(d*Pi)/2]*\[Gamma]1[1]^2 + 
    6*Gamma[-1/4*d]^2*PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n1]*
     Sin[(d*Pi)/2]*\[Gamma]1[1]^2 + 3*Gamma[-1/4*d]^2*
     PolyGamma[0, d/4 + n1]^2*Sin[(d*Pi)/2]*\[Gamma]1[1]^2 - 
    72*Gamma[-1/4*d]^2*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n2]*
     Sin[(d*Pi)/2]*\[Gamma]1[1]^2 + 60*Gamma[-1/4*d]^2*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2]*Sin[(d*Pi)/2]*
     \[Gamma]1[1]^2)*\[Gamma]1[n1]*\[Gamma]1[n2]*\[Gamma]1[n1 + n2]^2*
   \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2])/(48*Pi*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*
   \[Gamma]3[n1 + n2]) - 
 (\[Gamma]1[n1]*(3*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n1]^2*
     PolyGamma[0, d/4 + n1]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 6*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, d/4 + n1]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*
     PolyGamma[0, d/4 + n1]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 6*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n1]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    3*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n1]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + (1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, d/4 + n1]^3*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*Pi^2*
     PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]^2*PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    48*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]^2*
     PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 48*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n2]*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    48*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + n1]^2*PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n1]^2*
     PolyGamma[0, 1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 108*(1 + n1)*(1 + n2)^3*(2 + n2)*
     Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*PolyGamma[0, 1 + n2]*\[Gamma]1[1]^2*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    96*(2 + n1 + n2)*Gamma[-1/4*d]^2*PolyGamma[0, 1 + n2]*\[Gamma]1[1]^2*
     \[Gamma]1[n1]*\[Gamma]1[1 + n1 + n2]*\[Gamma]2[2 + n1 + n2]*
     \[Gamma]3[n1 + n2]))/(48*(1 + n2)^2*(2 + n2)*Gamma[-1/4*d]^2*
   \[Gamma]1[1]^2*\[Gamma]1[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1]*
   \[Gamma]3[n1 + n2]) - 
 (\[Gamma]1[n1]*(6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n2]*
     PolyGamma[0, 1 - d/4 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + (1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 - d/4 + n2]^3*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 12*(1 + n1)*(1 + n2)^3*(2 + n2)*Pi^2*
     PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 12*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]^2*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, -1/4*d]*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]^2*
     PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n2]*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 12*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + n1]^2*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    3*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n1]^2*
     PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 12*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, d/4 + n1]*PolyGamma[0, d/4 + n2]*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, d/4 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    42*(1 + n1)*(1 + n2)^3*(2 + n2)*Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*
     PolyGamma[0, d/4 + n2]*\[Gamma]1[1]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 48*(2 + n1 + n2)*Gamma[-1/4*d]^2*
     PolyGamma[0, 2 - d/4 + n2]*\[Gamma]1[1]^2*\[Gamma]1[n1]*
     \[Gamma]1[1 + n1 + n2]*\[Gamma]2[2 + n1 + n2]*\[Gamma]3[n1 + n2]))/
  (48*(1 + n2)^2*(2 + n2)*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]1[1 + n2]*
   \[Gamma]2[2 + n2]*\[Gamma]3[n1]*\[Gamma]3[n1 + n2]) + 
 (\[Gamma]1[n1]*(-3*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[0, d/4 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - (1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, d/4 + n2]^3*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*Pi^2*
     PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]^2*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    48*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]^2*
     PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 48*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n1 + n2]*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    48*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + n1]^2*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n1]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n1]^2*
     PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n1 + n2]*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, d/4 + n1]^2*
     PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 36*(1 + n1)*(1 + n2)^3*(2 + n2)*
     Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[1]^2*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    48*(2 + n1 + n2)*Gamma[-1/4*d]^2*PolyGamma[0, 1 + d/4 + n2]*
     \[Gamma]1[1]^2*\[Gamma]1[n1]*\[Gamma]1[1 + n1 + n2]*
     \[Gamma]2[2 + n1 + n2]*\[Gamma]3[n1 + n2]))/
  (48*(1 + n2)^2*(2 + n2)*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]1[1 + n2]*
   \[Gamma]2[2 + n2]*\[Gamma]3[n1]*\[Gamma]3[n1 + n2]) - 
 (\[Gamma]1[n1]*(-3*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, d/4 + n2]^2*
     PolyGamma[0, 1 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 12*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, 1 + n1 + n2]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*
     PolyGamma[0, 1 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 12*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + n1]*PolyGamma[0, 1 + n1 + n2]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n1]*
     PolyGamma[0, 1 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 6*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, d/4 + n1]*PolyGamma[0, 1 + n1 + n2]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n2]*
     PolyGamma[0, 1 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 6*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 - d/4 + n2]*PolyGamma[0, 1 + n1 + n2]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, d/4 + n2]*
     PolyGamma[0, 1 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 4*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + n1 + n2]^3*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 24*(1 + n1)*(1 + n2)^3*(2 + n2)*Pi^2*
     PolyGamma[0, d/4 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]^2*PolyGamma[0, d/4 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    48*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, -1/4*d]*PolyGamma[0, d/4 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]^2*
     PolyGamma[0, d/4 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 48*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, 1 + n1]*PolyGamma[0, d/4 + n1 + n2]*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    48*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 60*(1 + n1)*(1 + n2)^3*(2 + n2)*
     Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*PolyGamma[0, d/4 + n1 + n2]*
     \[Gamma]1[1]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*
     \[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    48*(2 + n1 + n2)*Gamma[-1/4*d]^2*PolyGamma[0, 2 + n1 + n2]*\[Gamma]1[1]^2*
     \[Gamma]1[n1]*\[Gamma]1[1 + n1 + n2]*\[Gamma]2[2 + n1 + n2]*
     \[Gamma]3[n1 + n2] + 24*(2 + n1 + n2)*Gamma[-1/4*d]^2*
     PolyGamma[0, 2 - d/4 + n1 + n2]*\[Gamma]1[1]^2*\[Gamma]1[n1]*
     \[Gamma]1[1 + n1 + n2]*\[Gamma]2[2 + n1 + n2]*\[Gamma]3[n1 + n2]))/
  (24*(1 + n2)^2*(2 + n2)*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]1[1 + n2]*
   \[Gamma]2[2 + n2]*\[Gamma]3[n1]*\[Gamma]3[n1 + n2]) + 
 (\[Gamma]1[n1]*(-24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, -1/4*d]*PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 12*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, d/4 + n1]*
     PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 24*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + n2]*PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 - d/4 + n2]*
     PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] - 12*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, d/4 + n2]*PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    24*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + n1 + n2]*
     PolyGamma[0, d/4 + n1 + n2]^2*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 16*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, d/4 + n1 + n2]^3*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 6*(1 + n1)*(1 + n2)^3*(2 + n2)*Pi^2*
     PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 6*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]^2*PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, -1/4*d]*PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]^2*
     PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 12*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + d/4]*PolyGamma[0, 1 + n1]*PolyGamma[0, d/2 + n1 + n2]*
     \[Gamma]1[n2]*\[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    12*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, -1/4*d]*PolyGamma[0, 1 + n1]*
     PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n2]*\[Gamma]1[1 + n2]*
     \[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*\[Gamma]2[1 + n2]*
     \[Gamma]2[2 + n2]*\[Gamma]3[n1] + 6*(1 + n1)*(1 + n2)^3*(2 + n2)*
     PolyGamma[0, 1 + n1]^2*PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    6*(1 + n1)*(1 + n2)^3*(2 + n2)*PolyGamma[0, 1 + d/4]*
     PolyGamma[0, 1 - d/4 + n1]*PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] + 
    9*(1 + n1)*(1 + n2)^3*(2 + n2)*Cos[(d*Pi)/4]^2*Gamma[-1/4*d]^2*
     PolyGamma[0, d/2 + n1 + n2]*\[Gamma]1[1]^2*\[Gamma]1[n2]*
     \[Gamma]1[1 + n2]*\[Gamma]1[n1 + n2]^2*\[Gamma]2[1 + n1]*
     \[Gamma]2[1 + n2]*\[Gamma]2[2 + n2]*\[Gamma]3[n1] - 
    12*(2 + n1 + n2)*Gamma[-1/4*d]^2*PolyGamma[0, 1 + d/4 + n1 + n2]*
     \[Gamma]1[1]^2*\[Gamma]1[n1]*\[Gamma]1[1 + n1 + n2]*
     \[Gamma]2[2 + n1 + n2]*\[Gamma]3[n1 + n2]))/
  (12*(1 + n2)^2*(2 + n2)*Gamma[-1/4*d]^2*\[Gamma]1[1]^2*\[Gamma]1[1 + n2]*
   \[Gamma]2[2 + n2]*\[Gamma]3[n1]*\[Gamma]3[n1 + n2])

